Statistically Profiling Biases in Natural Language Reasoning Datasets and Models

Recent work has indicated that many natural language understanding and reasoning datasets contain statistical cues that may be taken advantaged of by NLP models whose capability may thus be grossly overestimated. To discover the potential weakness in the models, some human-designed stress tests have been proposed but they are expensive to create and do not generalize to arbitrary models. We propose a light-weight and general statistical profiling framework, ICQ (I-See-Cue), which automatically identifies possible biases in any multiple-choice NLU datasets without the need to create any additional test cases, and further evaluates through blackbox testing the extent to which models may exploit these biases.

==> picture/crop.sh <==
#!/bin/bash
pdfcrop $2.pdf
pdftops -f $1 -l $1 -eps "$2-crop.pdf"
rm "$2-crop.pdf"
mv "$2-crop.eps" $2.eps

